Magnetism of $\mathrm{NaYbS_2}$: From finite temperatures to ground state

Rare-earth chalcogenide compounds $\mathrm{ARECh_2}$ (A = alkali or monovalent metal, RE = rare earth, Ch = O, S, Se, Te) are a large family of quantum spin liquid (QSL) candidate materials. $\mathrm{NaYbS_2}$ is a representative member of the family. Several key issues on $\mathrm{NaYbS_2}$, particularly how to determine the highly anisotropic spin Hamiltonian and describe the magnetism at finite temperatures and the ground state, remain to be addressed. In this paper, we conducted an in-depth and comprehensive study on the magnetism of $\mathrm{NaYbS_2}$ from finite temperatures to the ground state. Firstly, we successfully detected three crystalline electric field (CEF) excitation energy levels using low-temperature Raman scattering technique. Combining them with the CEF theory and magnetization data, we worked out the CEF parameters, CEF energy levels, and CEF wavefunctions. We further determined a characteristic temperature of $\sim$40 K, above which the magnetism is dominated by CEF excitations while below which the spin-exchange interactions play a main role. The characteristic temperature has been confirmed by the temperature-dependent electron spin resonance (ESR) linewidth. Low-temperature ESR experiments on the dilute magnetic doped crystal of $\mathrm{NaYb_{0.1}Lu_{0.9}S_2}$ further helped us to determine the accurate $g$-factor. Next, we quantitatively obtained the spin-exchange interactions in the spin Hamiltonian by consistently simulating the magnetization and specific heat data. Finally, the above studies allow us to explore the ground state magnetism of $\mathrm{NaYbS_2}$ by using the density matrix renormalization group. We combined numerical calculations and experimental results to demonstrate that the ground state of $\mathrm{NaYbS_2}$ is a Dirac-like QSL.

==> anc/Supplementary_materials.out <==
\BOOKMARK [0][-]{section*.2}{\376\377\000S\000u\000p\000p\000o\000r\000t\000i\000n\000g\000\040\000I\000n\000f\000o\000r\000m\000a\000t\000i\000o\000n\000:\000\040\000M\000a\000g\000n\000e\000t\000i\000s\000m\000\040\000o\000f\000\040\000N\000a\000Y\000b\000S\0002\000:\000\040\000F\000r\000o\000m\000\040\000f\000i\000n\000i\000t\000e\000\040\000t\000e\000m\000p\000e\000r\000a\000t\000u\000r\000e\000s\000\040\000t\000o\000\040\000g\000r\000o\000u\000n\000d\000\040\000s\000t\000a\000t\000e}{}% 2
\BOOKMARK [1][-]{section*.1}{\376\377\000A\000b\000s\000t\000r\000a\000c\000t}{section*.2}% 1
\BOOKMARK [1][-]{section*.3}{\376\377\000S\0001\000\040\000X\000R\000D}{section*.2}% 3
\BOOKMARK [2][-]{section*.4}{\376\377\000S\0002\000\040\000E\000D\000X}{section*.3}% 4
\BOOKMARK [2][-]{section*.5}{\376\377\000S\0003\000\040\000E\000S\000R\000\040\000f\000i\000t\000t\000i\000n\000g\000\040\000p\000r\000o\000c\000e\000s\000s}{section*.3}% 5
\BOOKMARK [2][-]{section*.6}{\376\377\000S\0004\000\040\000A\000n\000g\000l\000e\000-\000d\000e\000p\000e\000n\000d\000e\000n\000t\000\040\000g\000-\000f\000a\000c\000t\000o\000r}{section*.3}% 6
\BOOKMARK [2][-]{section*.7}{\376\377\000S\0005\000\040\000T\000h\000e\000\040\000M\000F\000\040\000a\000p\000p\000r\000o\000x\000i\000m\000a\000t\000i\000o\000n\000\040\000o\000f\000\040\000a\000n\000i\000s\000o\000t\000r\000o\000p\000i\000c\000\040\000s\000p\000i\000n\000\040\000H\000a\000m\000i\000l\000t\000o\000n\000i\000a\000n}{section*.3}% 7
\BOOKMARK [2][-]{section*.8}{\376\377\000S\0006\000\040\000T\000h\000e\000\040\000t\000h\000e\000r\000m\000o\000d\000y\000n\000a\000m\000i\000c\000\040\000c\000a\000l\000c\000u\000l\000a\000t\000i\000o\000n\000\040\000f\000o\000r\000m\000u\000l\000a\000s\000\040\000f\000o\000r\000\040\000m\000a\000g\000n\000e\000t\000i\000z\000a\000t\000i\000o\000n\000\040\000a\000n\000d\000\040\000s\000p\000e\000c\000i\000f\000i\000c\000\040\000h\000e\000a\000t\000\040\000o\000f\000\040\000N\000a\000Y\000b\0000\000.\0001\000L\000u\0000\000.\0009\000S\0002}{section*.3}% 8
\BOOKMARK [2][-]{section*.9}{\376\377\000S\0007\000\040\000D\000e\000b\000y\000e\000\040\000f\000i\000t\000t\000i\000n\000g\000\040\000o\000f\000\040\000s\000p\000e\000c\000i\000f\000i\000c\000\040\000h\000e\000a\000t\000\040\000o\000f\000\040\000N\000a\000L\000u\000S\0002}{section*.3}% 9
\BOOKMARK [2][-]{section*.10}{\376\377\000S\0008\000\040\000T\000h\000e\000\040\000b\000i\000p\000a\000r\000t\000i\000t\000e\000\040\000e\000n\000t\000a\000n\000g\000l\000e\000m\000e\000n\000t\000\040\000e\000n\000t\000r\000o\000p\000y\000\040\000o\000f\000\040\000t\000h\000e\000\040\000g\000r\000o\000u\000n\000d\000\040\000s\000t\000a\000t\000e}{section*.3}% 10
\BOOKMARK [2][-]{section*.11}{\376\377\000S\0009\000\040\0001\0002\000-\000s\000i\000t\000e\000s\000\040\000f\000u\000l\000l\000\040\000d\000i\000a\000g\000o\000n\000a\000l\000i\000z\000a\000t\000i\000o\000n\000\040\000\050\000F\000D\000\051\000\040\000c\000a\000l\000c\000u\000l\000a\000t\000i\000o\000n\000s}{section*.3}% 11
\BOOKMARK [2][-]{section*.12}{\376\377\000S\0001\0000\000\040\000T\000h\000e\000\040\000n\000e\000a\000r\000e\000s\000t\000\040\000n\000e\000i\000g\000h\000b\000o\000r\000\040\000\050\000N\000N\000\051\000\040\000s\000p\000i\000n\000\040\000c\000o\000r\000r\000e\000l\000a\000t\000i\000o\000n\000\040\000S\000i\000S\000j\000\040}{section*.3}% 12


==> anc/Supplementary_materials.tex <==
\documentclass[aps,amsmath,notitlepage,twocolum,amssymb,prl,long bibliography]{revtex4-1}
\usepackage{graphicx}
\usepackage{dcolumn}
\usepackage{bm}
\usepackage[colorlinks=true,linkcolor=blue,citecolor=blue,urlcolor=blue,anchorcolor=blue]{hyperref}
\usepackage{wasysym}
\usepackage{stmaryrd}
\usepackage{verbatim}
\usepackage{subfigure}
\usepackage{amsmath}
\usepackage{times}
\usepackage[version=4]{mhchem}
\usepackage{braket}
\usepackage{siunitx}
\usepackage{amssymb}
\usepackage{color}
\usepackage{float}
\newcommand{\RNum}[1]{\uppercase\expandafter{\romannumeral #1\relax}}
\newcommand{\bs}{\boldsymbol}
\newcommand{\mc}{\mathcal}
\renewcommand{\thesection}{\Roman{section}}
\makeatother
\setlength{\arrayrulewidth}{0.3mm}
\renewcommand{\arraystretch}{1.5}

\renewcommand\thefigure{S\arabic{figure}}
\renewcommand\thetable{S\arabic{table}}
\renewcommand{\figurename}{Figure}


\begin{document}

\title{Supporting Information: Magnetism of \ce{NaYbS2}: From finite temperatures to ground state}

\author{Weizhen\,Zhuo$^{1,2}$}
\author{Zheng\,Zhang$^{2}$}
\email[e-mail:]{zhangzheng@iphy.ac.cn}
\author{Mingtai\,Xie$^{1,2}$}
\author{Anmin\,Zhang$^{1}$}
\author{Jianting\,Ji$^{2}$}
\author{Feng\,Jin$^{2}$}
\author{Qingming\,Zhang$^{1,2}$}

\affiliation{$^{1}$School of Physical Science and Technology, Lanzhou University, Lanzhou 730000, China}
\affiliation{$^{2}$Beijing National Laboratory for Condensed Matter Physics, Institute of Physics, Chinese Academy of Sciences, Beijing 100190, China}

\begin{abstract}
\noindent In the appendix, we present the following content.\\
1. X-ray Diffraction (XRD) and Energy Dispesive X-ray (EDX) of \ce{NaYb_{0.1}Lu_{0.9}S2}.\\
2. The electron spin resonance (ESR) fitting process.\\
3. Angle-dependent $g$-factor.\\
4. The mean-field (MF) approximation of anisotropic spin Hamiltonian.\\
5. Calculation method of the susceptibility and specific heat.\\
6. Debye fitting of specific heat of \ce{NaLuS_2}\\
7. Calculation method of the bipartite entanglement entropy.\\
8. 12-sites full diagonalization (FD) calculations.\\
9. The nearest neighbor (NN) spin correlation $\left\langle S_{i}S_{j} \right\rangle$.

\end{abstract}

\maketitle

\subsection{S1 XRD}
The single crystalline samples were confirmed by powder XRD (Rigaku SmartLab). Figure S1 shows the XRD pattern of a \ce{NaYb_{0.1}Lu_{0.9}S2} single crystal from the cleaved surface.

\begin{figure*}
	\centering
	\includegraphics[width=10cm]{figs1.eps}
	\caption{\ce{NaYb_{0.1}Lu_{0.9}S2} single diffraction patterns.}
\end{figure*}

\subsection{S2 EDX}
For single crystal of \ce{NaYb_{0.1}Lu_{0.9}S2}, the elements compositions were determined by scanning electron microscope (Hitachi SFE-SEM SU5000) - Energy dispersive X-ray (EDX BRUKER XFlash 6-60). The scanning electron microscope photographs of single crystal in the ab-plane and elemental proportions were shown in the Figure S2. According to the elemental composition analysis in the TABLE S1, the doped yttrium and lutetium elements with a ratio close to 1 : 9. The slight decrease in the proportion of sodium element is likely due to the relatively light mass of Na-ions during the doping process, resulting in the formation of vacancies in Na-ions. The deviation in the ratio of ytterbium to lutetium element is likely due to the uneven doping process, which results in inaccurate proportion of detected ytterbium element in a small area.

\begin{figure*}
	\centering
	\includegraphics[width=15cm]{figs2.eps}
	\caption{Electron micrograph and elemental analysis for \ce{NaYb_{0.1}Lu_{0.9}S2}. (a) - (d) are the different positions on the single crystal \ce{NaYb_{0.1}Lu_{0.9}S2}}
\end{figure*}

\begin{table*}
\caption{Element compositions of \ce{NaYb_{0.1}Lu_{0.9}S2}}
\begin{ruledtabular}
\begin{tabular}{lcccc}
 & $\mathrm{Na}$ & Yb & Lu & S \\
\hline 
(a) & $24.85 \%$ & $2.46 \%$ & $22.26 \%$ & $50.44 \%$ \\
(b) & $24.91 \%$ & $2.67 \%$ & $22.16 \%$ & $50.27 \%$ \\
(c) & $23.23 \%$ & $2.84 \%$ & $23.35 \%$ & $50.57 \%$ \\
(d) & $22.67 \%$ & $2.88 \%$ & $23.25 \%$ & $51.20 \%$ \\
\end{tabular}
\end{ruledtabular}
\end{table*}
	
\subsection{S3 ESR fitting process}
	We obtained the absorption peak by integrating the ESR differential spectrum, and then performed Lorentz fitting on the absorption peak to obtain the resonance magnetic fields of \ce{NaYbS_2} and \ce{NaYb_{0.1}Lu_{0.9}S_{2}}. Figure S3 shows the resonant magnetic fields of \ce{NaYbS2} and \ce{NaYb_{0.1}Lu_{0.9}S_{2}} under different rotation angles fitted by Lorentz, and then the corresponding $g$ factor for each resonant magnetic field are obtained by the following equation: 
\begin{equation}
	g =\frac{hv}{\mu_0 \mu_B H}
\end{equation}
where $h$ is Plank's constant, ${v}$ is the microwave frequency (${v}$ = 9.4 GHz), $\mu_B$ is the Bohr magneton, and $\mu_0H$ is resonance magnetic field. 

\begin{figure*}[htb]
	\centering
	\includegraphics[scale=0.88]{figs3.eps}
	\caption{The ESR data of \ce{NaYbS_2} and \ce{NaYb_{0.1}Lu_{0.9}S_{2}}. (a), (b), (c), and (d) ESR integral spectra of \ce{NaYbS2} along the 0$^{\circ}$, 20$^{\circ}$, 60$^{\circ}$ and 90$^{\circ}$ at 1.8 K, respectively. (e), (f), (g), and (h) ESR integral spectra of \ce{NaYb_{0.1}Lu_{0.9}S_{2}} along the 0$^{\circ}$, 30$^{\circ}$, 60$^{\circ}$ and 90$^{\circ}$ at 1.8 K, respectively. The red circles are experimental data and the blue solid lines are Lorentz fitting results.}
\end{figure*}

\subsection{S4 Angle-dependent $g$-factor}
The formula for calculating the angle-dependent $g$-factor is expressed as follows:
\begin{equation}
	g\left(\theta \right) = \sqrt{g_{ab}^{2} sin^{2}\left(\theta\right) + g_{c}^{2} cos^{2}\left(\theta\right)}
\end{equation}



\subsection{S5 The MF approximation of anisotropic spin Hamiltonian}


An anisotropic Hamiltonian that has an anisotropic spin interaction and satisfies the symmetry of the $R\overline{3}m$ space group has the following form:
\begin{equation}
	\hat{H}_{\text {spin-spin }}=\sum_{\langle i j\rangle}\left[J_{z z} S_i^z S_j^z+J_{ \pm}\left(S_i^{+} S_j^{-}+S_i^{-} S_j^{+}\right)+J_{ \pm \pm}\left(\gamma_{i j} S_i^{+} S_j^{+}+\gamma_{i j}^* S_i^{-} S_j^{-}\right)-\frac{i J_{z \pm}}{2}\left(\gamma_{i j} S_i^{+} S_j^z-\gamma_{i j}^* S_i^{-} S_j^z+\langle i \longleftrightarrow j\rangle\right)\right]
\end{equation}
where $J_{z z}, J_{ \pm}, J_{ \pm \pm}$and $J_{z \pm}$ are anisotropic spin exchange parameters, the phase factor $\gamma_{i j}=1, e^{i 2 \pi / 3}, e^{-i 2 \pi / 3}$ for nearnest neighbor (NN) interaction along the $\vec{a}_1, \vec{a}_2$ and $\vec{a}_3$ direction. When a magnetic field is applied, the zeeman term is expressed as follows:
\begin{equation}
		\hat{H}_{z e e m a n}=-\mu_0 \mu_B \sum_i\left[g_{a b}\left(h_x S_i^x+h_y S_i^y\right)+g_c h_c S_i^z\right]
\end{equation}
	
	
Using the following reference formula, the Hamiltonian can be transformed into the following form for the mean-field approximation.
\begin{equation}
	\begin{aligned}
			& S_i^{+} S_j^{-}+S_i^{-} S_j^{+}=2\left(S_i^x S_j^x+S_i^y S_j^y\right) \\
			& S_i^{-} S_j^{-}=S_i^x S_j^x-i S_i^x S_j^y-i S_i^y S_j^x-S_i^y S_j^y \\
			& S_i^{+} S_j^z=S_i^x S_j^z+i S_i^y S_j^z \\
			& S_i^{-} S_j^z=S_i^x S_j^z-i S_i^y S_j^z
	\end{aligned}
\end{equation}
	
	
The transformed Hamiltonian can be written as a matrix expression in different directions.
\begin{equation}
	\begin{gathered}
			\hat{H}_{\vec{a}_1}=\left(\begin{array}{lll}
				S_i^x & S_i^y & S_i^z
			\end{array}\right)\left(\begin{array}{ccc}
				2\left(J_{ \pm}+J_{ \pm \pm}\right) & 0 & 0 \\
				0 & 2\left(J_{ \pm}-J_{ \pm \pm}\right) &  J_{z \pm} \\
				0 &  J_{z \pm} & J_{z z}
			\end{array}\right)\left(\begin{array}{c}
				S_j^x \\
				S_j^y \\
				S_j^z
			\end{array}\right) \\
			\hat{H}_{\vec{a}_2}=\left(\begin{array}{lll}
				S_i^x & S_i^y & S_i^z
			\end{array}\right)\left(\begin{array}{ccc}
				2 J_{ \pm}-J_{ \pm \pm} & -\sqrt{3} J_{ \pm \pm} & -\sqrt{3} J_{z \pm} / 2 \\
				-\sqrt{3} J_{ \pm \pm} & 2 J_{ \pm}+J_{ \pm \pm} & -J_{z \pm 1} / 2 \\
				-\sqrt{3} J_{z \pm} / 2 & -J_{z \pm} / 2 & J_{z=}
			\end{array}\right)\left(\begin{array}{c}
				S_j^x \\
				S_j^y \\
				S_j^z
			\end{array}\right) \\
			\hat{H}_{\vec{a}_3}=\left(\begin{array}{lll}
				S_i^x & S_i^y & S_i^z
			\end{array}\right)\left(\begin{array}{ccc}
				2 J_{ \pm}-J_{ \pm \pm} & \sqrt{3} J_{ \pm \pm} & \sqrt{3} J_{z \pm} / 2 \\
				\sqrt{3} J_{ \pm \pm} & 2 J_{ \pm}+J_{ \pm \pm} & -J_{z \pm} / 2 \\
				\sqrt{3} J_{z \pm} / 2 & -J_{z \pm} / 2 & J_{z=}
			\end{array}\right)\left(\begin{array}{c}
				S_j^x \\
				S_j^y \\
				S_j^z
			\end{array}\right)
	\end{gathered}
\end{equation}
After considering MF approximation, the spin Hamiltonian along the three bond directions has the following form:
\begin{center}
\begin{equation}
	\begin{aligned}
		& \hat{H}_{\vec{a}_1-M F}=\frac{2 J_{z z} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^z+\frac{4\left(J_{ \pm}+J_{ \pm \pm}\right) m^x}{\mu_0 \mu_B g_{a b}} \sum_i S_i^x+\frac{4\left(J_{ \pm}-J_{ \pm \pm}\right) m^y}{\mu_0 \mu_B g_{a b}} \sum_i S_i^y+\frac{4 J_{z \pm} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^y+\frac{4 J_{z \pm} m^y}{\mu_0 \mu_B g_{a b}} \sum_i S_i^z \\
		& -\frac{J_{z z} N\left(m^z\right)^2}{2\left(\mu_0 \mu_B g_c\right)^2}-\frac{\left(J_{ \pm}+J_{ \pm \pm}\right) N\left(m^x\right)^2}{\left(\mu_0 \mu_B g_{a b}\right)^2}-\frac{\left(J_{ \pm}-J_{ \pm \pm}\right) N\left(m^y\right)^2}{\left(\mu_0 \mu_B g_{a b}\right)^2}-\frac{2 J_{z \pm} N m^y m^z}{\left(\mu_0 \mu_B g_{a b}\right)\left(\mu_0 \mu_B g_c\right)} \\
		& \hat{H}_{\vec{a}_2-M F}=\frac{2 J_{z z} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^z+\frac{2\left(2 J_{ \pm}-J_{ \pm \pm}\right) m^x}{\mu_0 \mu_B g_{a b}} \sum_i S_i^x+\frac{2\left(2 J_{ \pm}+J_{ \pm \pm}\right) m^y}{\mu_0 \mu_B g_{a b}} \sum_i S_i^y-\frac{2 \sqrt{3} J_{ \pm \pm} m^y}{\mu_0 \mu_B g_{a b}} \sum_i S_i^x \\
		& -\frac{2 \sqrt{3} J_{ \pm \pm} m^x}{\mu_0 \mu_B g_{a b}} \sum_i S_i^y-\frac{J_{z \pm} \sqrt{3} m^x}{\mu_0 \mu_B g_{a b}} \sum_i S_i^z-\frac{J_{z \pm} \sqrt{3} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^x-\frac{J_{z t} m^y}{\mu_0 \mu_B g_{a b}} \sum_i S_i^z-\frac{J_{z \pm} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^y -\frac{J_{z z} N\left(m^z\right)^2}{2\left(\mu_0 \mu_B g_c\right)^2}\\
		& -\frac{\left(2 J_{ \pm}-J_{ \pm \pm}\right) N\left(m^x\right)^2}{2\left(\mu_0 \mu_B g_{a b}\right)^2}-\frac{\left(2 J_{ \pm}+J_{ \pm \pm}\right) N\left(m^y\right)^2}{2\left(\mu_0 \mu_B g_{a b}\right)^2}+\frac{2 \sqrt{3} J_{ \pm \pm} N m^y m^x}{2\left(\mu_0 \mu_B g_{a b}\right)^2}+\frac{J_{z \pm} \sqrt{3} N m^x m^z}{2\left(\mu_0 \mu_B g_{a b}\right)\left(\mu_0 \mu_B g_c\right)}+\frac{J_{z \pm} N m^y m^z}{2\left(\mu_0 \mu_B g_{a b}\right)\left(\mu_0 \mu_B g_c\right)} \\
		& \hat{H}_{\vec{a}_3-M F}=\frac{2 J_{z z} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^z+\frac{2\left(2 J_{ \pm}-J_{ \pm \pm}\right) m^x}{\mu_0 \mu_B g_{a b}} \sum_i S_i^x+\frac{2\left(2 J_{ \pm}+J_{ \pm \pm}\right) m^y}{\mu_0 \mu_B g_{a b}} \sum_i S_i^y+\frac{2 \sqrt{3} J_{ \pm \pm} m^y}{\mu_0 \mu_B g_{a b}} \sum_i S_i^x \\
		& +\frac{2 \sqrt{3} J_{ \pm \pm} m^x}{\mu_0 \mu_B g_{a b}} \sum_i S_i^y+\frac{J_{z \pm} \sqrt{3} m^x}{\mu_0 \mu_B g_{a b}} \sum_i S_i^z+\frac{J_{z \pm} \sqrt{3} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^x-\frac{J_{z \pm} m^y}{\mu_0 \mu_B g_{a b}} \sum_i S_i^z-\frac{J_{z \pm} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^y -\frac{J_{z z} N\left(m^z\right)^2}{2\left(\mu_0 \mu_B g_c\right)^2}\\
		& -\frac{\left(2 J_{ \pm}-J_{ \pm \pm}\right) N\left(m^x\right)^2}{2\left(\mu_0 \mu_B g_{a b}\right)^2}-\frac{\left(2 J_{ \pm}+J_{ \pm \pm}\right) N\left(m^y\right)^2}{2\left(\mu_0 \mu_B g_{a b}\right)^2}-\frac{2 \sqrt{3} J_{ \pm \pm} N m^y m^x}{2\left(\mu_0 \mu_B g_{a b}\right)^2}-\frac{J_{z \pm} \sqrt{3} N m^x m^z}{2\left(\mu_0 \mu_B g_{a b}\right)\left(\mu_0 \mu_B g_c\right)}+\frac{J_{z \pm} N m^y m^z}{2\left(\mu_0 \mu_B g_{a b}\right)\left(\mu_0 \mu_B g_c\right)} \\
		&
	\end{aligned}
\end{equation}
\end{center}
where $m_x$, $m_y$, and $m_z$ are the magnetic moments corresponding to the three spin orientations of $x, y$, and $z$, respectively.
	
We apply a magnetic field in the ab-plane and select the polarization direction as $S_x$, then we set $m^x=M^x, m^y=0, m^z=0$. The expression of the MF Hamiltonian in the ab-plane is as follows:
\begin{equation}
	\begin{aligned}
			& \hat{H}_{M F-a b}=\hat{H}_{\vec{a}_1}+\hat{H}_{\vec{a}_2}+\hat{H}_{\vec{a}_3}-\mu_0 \mu_B g_{a b} h_{a b} \sum_i S_i^x \\
			& =\left(\frac{12 J_{ \pm} M^x}{\mu_0 \mu_B g_{a b}}-\mu_0 \mu_B h_{a b}\right) \sum_i S_i^x+\frac{\left(2 J_{ \pm \pm}-J_{ \pm}\right) N\left(M^x\right)^2}{\left(\mu_0 \mu_B g_{a b}\right)^2}
	\end{aligned}
\end{equation}
	
	
We apply a magnetic field along the c-axis and select the polarization direction as $S_z$, then we set $m^x=0, m^y=0$ and $m^z=M^z$. The expression of the MF Hamiltonian along the c-axis is as follows:
\begin{equation}
	\begin{aligned}
			& \hat{H}_{M F-c}=\hat{H}_{\vec{a}_1}+\hat{H}_{\vec{a}_2}+\hat{H}_{\vec{a}_3}-\mu_0 \mu_B g_c h_c \sum_i S_i^z \\
			& =\left(\frac{6 J_{z z} m^z}{\mu_0 \mu_B g_c}-\mu_0 \mu_B g_c h_c\right) \sum_i S_i^z+\frac{2 J_{z \pm} m^z}{\mu_0 \mu_B g_c} \sum_i S_i^y-\frac{3 J_{z z} N\left(m^z\right)^2}{2\left(\mu_0 \mu_B g_c\right)^2}
	\end{aligned}
\end{equation}
	
Combining the thermodynamic calculation formula and expression (6) and expression (7), we can calculate the magnetic susceptibility and magnetization in the ab-plane and along the c-axis directions, respectively.
	
\subsection{S6 The thermodynamic calculation formulas for magnetization and specific heat of \ce{NaYb_{0.1}Lu_{0.9}S2}}

By diagonalizing the crystalline electronic field (CEF) Hamiltonian or the anisotropic Hamiltonian, a series of corresponding eigenenergy $E_i$ and eigenstate $|\varphi_i\rangle$ can be obtained. Then, the susceptibility in the ab-plane and along the c-axis can be expressed as follows:
\begin{equation}
	\begin{aligned}
		\chi_{a b-\text { plane }}= & \frac{\mu_B g_{j} N_A \sum_{i=1}^n \exp \left(-\frac{E_i}{k_B T}\right)\left\langle\varphi_i\left|J_x\right| \varphi_i\right\rangle}{h_z \sum_{i=1}^n \exp \left(-\frac{E_i}{k_B T}\right)}
	\end{aligned}
\end{equation}
\begin{equation}
	\begin{aligned}
		\chi_{c-a x i s}= & \frac{\mu_B g_j N_A \sum_{i=1}^n \exp \left(-\frac{E_i}{k_B T}\right)\left\langle\varphi_i\left|J_z\right| \varphi_i\right\rangle}{h_z \sum_{i=1}^n \exp \left(-\frac{E_i}{k_B T}\right)} 
		\end{aligned}
\end{equation}

The calculation formula of the zero field specific heat capacity is
\begin{equation}
	C_m=\frac{N_A \partial^2 \ln \left[\sum_{i=1}^n \exp \left(-\frac{E_i}{k_B T}\right)\right]}{\partial\left(\frac{1}{k_B T}\right)^2}
\end{equation}

\subsection{S7 Debye fitting of specific heat of \ce{NaLuS_2}}
We can also use the specific heat data of \ce{NaLuS2} to simulate the lattice contribution to the specific heat of \ce{NaYbS2}.
Based on the Debye formula, we also fitted the specific heat of \ce{NaLuS_2} from 1.8 to 20 K, as shown in Figure S4.

\begin{figure*}
	\centering
	\includegraphics[width=12cm]{figs4.eps}
	\caption{Specific heat of \ce{NaLuS_2}. The red open circles are \ce{NaLuS_2} experimental data. The blue solid line is Debye fitting result.}
\end{figure*}


\subsection{S8 The bipartite entanglement entropy of the ground state}
The bipartite entanglement entropy is key to the study of quantum systems, and in particular can be used to measure quantum correlations in a large quantum system. The von Neumann entropy, denoted as $S_{\mathrm{vN}}$, is a common way to quantify bipartite entanglement entropy. It's defined by the following equation:
\begin{equation}
	S_{\mathrm{vN}}=-\operatorname{Tr} \rho \ln \rho
\end{equation}
where $\rho$ represents the reduced density matrix of the quantum system. The density matrix is a mathematical representation of the quantum state of a system, and the "reduced" part means we're only considering a portion of the full system.


\subsection{S9 12-sites full diagonalization (FD) calculations}
To fit the zero-field specific heat data, we choose a 12-sites triangular lattice with periodic boundary condition (PBC). The nearest neighbor of each point in the 12-sites triangular lattice is shown in Figure S5. 

\begin{figure*}
	\centering
	\includegraphics[width=15cm]{figs5.eps}
	\caption{12-sites triangular lattice with periodic boundary conditions.}
\end{figure*}


\subsection{S10 The nearest neighbor (NN) spin correlation $\left\langle S_{i}S_{j} \right\rangle$}
In order to show more clearly the correlation between spins within different phases, we plotted the NN spin correlation $\left\langle S_{i}S_{j} \right\rangle$ as shown in Figure S6. It can be seen that both stripe phases exhibit periodic spin correlation structures, consistent with the characteristics of their ordered states. While the AFM-120° phase also exhibits a periodic hexagonal structure, the spin located at the center of the hexagon shows very weak correlations with the surrounding spins. This means that these central spins are confined and has strong fluctuations. Unlike all the previous ordered states, the NN spin correlations of QSL show a random distribution. This also corresponds to the disordered static magnetic moments structure calculated in the main text.

\begin{figure*}
	\centering
	\includegraphics[width=15cm]{figs6.eps}
	\caption{NN spin correlation $\left\langle S_{i}S_{j} \right\rangle$. (a) AFM-120° phase. (b) stripe-x phase. (c) stripe-yz phase. (d) QSL phase.}
\end{figure*}
\end{document}

==> anc/Supplementary_materialsNotes.bib <==
@CONTROL{REVTEX41Control}
@CONTROL{apsrev41Control,author="00",editor="1",pages="1",title="0",year="0"}

